Instant3dit: Multiview Inpainting for Fast Editing of 3D Objects

We propose a generative technique to edit 3D shapes, represented as meshes, NeRFs, or Gaussian Splats, in approximately 3 seconds, without the need for running an SDS type of optimization. Our key insight is to cast 3D editing as a multiview image inpainting problem, as this representation is generic and can be mapped back to any 3D representation using the bank of available Large Reconstruction Models. We explore different fine-tuning strategies to obtain both multiview generation and inpainting capabilities within the same diffusion model. In particular, the design of the inpainting mask is an important factor of training an inpainting model, and we propose several masking strategies to mimic the types of edits a user would perform on a 3D shape. Our approach takes 3D generative editing from hours to seconds and produces higher-quality results compared to previous works.

==> tables/make_ablation_table.py <==
from pathlib import Path
import json



def colorize(metric_to_add, higher_is_better):
    """ 
    Compute a linear gradient of color from worst to best
    Args:
        metric_to_add: dictionary of metric values
        higher_is_better: boolean indicating if higher values are better for this metric
    """
    
    # list of colors
    colors = ['e0a4a4','e7b2ac','eec0b5','f6cebe','fcdcc6','ffe4ca','fee8cc','feeccd','fdf0cf','f6f0cb','e3e6bd','cfdcae','bbd2a0','a8c992']
    
    # get min and max values
    values = metric_to_add.values()
    values = [float(value) for value in values]
    number_of_colors = len(colors)
    # create a linear gradient of colors
    min_value = min(values)
    max_value = max(values)
    colorized_values = []
    print(values)
    
    # place each value in histogram bin
    for value in values:
        color_index = int((value - min_value) / (max_value - min_value) * (number_of_colors-1))
        print(color_index)
        if not higher_is_better:
            color_index = number_of_colors - 1 - color_index
        # latex code
        colorized_values.append(f"\cellCD[\wate]{{{colors[color_index]}}}{{{value}}}")
        
    metric_to_add = dict(zip(metric_to_add.keys(), colorized_values))
    
    # return colorized values
    return metric_to_add

with open('latex_training_strategy_table_template.tex', 'r') as f:
    data = f.read()

root = ""

ids = ['a','b','c','d','e','f']

checkpoint = ['sd_xl_base_1.0', 'instant3d', 'sd_xl_base_1.0_inpainting_0.1', 'instant3dinpainting',
               'sdxl-inpainting-to-i3d']

metrics = ['blip_openai_clip-vit-large-patch14.json',
           'blip_laion_CLIP-ViT-bigG-14-laion2B-39B-b160k.json',
           'ssim.json',
           'lpips.json',
           'dreamsim.json',
           'fid']
higher_is_better = [True, True, True, False, False, False]

mask_types = ['all']

for j, (metric_ids,metric) in enumerate(zip(ids,metrics)): 
    metric_to_add = {}
    for i,(ckpt_id,ckpt) in enumerate(zip(ids,checkpoint)):
        ckpt_path = Path(root, ckpt)
        for k, (mask_type_id,mask_type) in enumerate(zip(ids,mask_types)): 
            # try :
            if True:
                if metric != 'fid': 
                    with open(Path(ckpt_path, metric), 'r') as f:
                        metric_data = json.load(f)
                    metric_to_add[i] = str(metric_data['avg ' + mask_type])[:5] # take up to 4 digits (all metrics are less than a 1000)            
                else:
                    with open(Path(ckpt_path, metric + '_{}.txt'.format(mask_type)), 'r') as f:  
                        metric_data=f.read()[6:11].strip()
                    metric_to_add[i] = metric_data
        
    metric_to_add = colorize(metric_to_add, higher_is_better[j])        
    for i,(ckpt_id,ckpt) in enumerate(zip(ids,checkpoint)):
        for k, (mask_type_id,mask_type) in enumerate(zip(ids,mask_types)): 
            string_to_replace = ' ' + ckpt_id+mask_type_id+metric_ids + ' '
            data = data.replace(string_to_replace, metric_to_add[i])

with open('latex_training_strategy_table.txt', 'w') as f:
    f.write(data)

